Reduced I/O Latency with Futures

Task parallelism research has traditionally focused on optimizing computation-intensive applications. Due to the proliferation of commodity parallel processors, there has been recent interest in supporting interactive applications. Such interactive applications frequently rely on I/O operations that may incur significant latency. In order to increase performance, when a particular thread of control is blocked on an I/O operation, ideally we would like to hide this latency by using the processing resources to do other ready work instead of blocking or spin waiting on this I/O. There has been limited prior work on hiding this latency and only one result that provides a theoretical bound for interactive applications that use I/Os. In this work, we propose a method for hiding the latency of I/O operations by using the futures abstraction. We provide a theoretical analysis of our algorithm that shows our algorithm provides better execution time guarantees than prior work. We also implemented the algorithm in a practically efficient prototype library that runs on top of the Cilk-F runtime, a runtime system that supports futures within the context of the Cilk Plus language, and performed experiments that demonstrate the efficiency of our implementation.

==> figures/trimgraphs.sh <==
#!/bin/sh
convert 500ms.png -trim 500ms.png
convert 100ms.png -trim 100ms.png
convert 50ms.png -trim 50ms.png
convert 1ms.png -trim 1ms.png

